Masked prediction tasks: a parameter identifiability view

The vast majority of work in self-supervised learning, both theoretical and empirical (though mostly the latter), have largely focused on recovering good features for downstream tasks, with the definition of "good" often being intricately tied to the downstream task itself. This lens is undoubtedly very interesting, but suffers from the problem that there isn't a "canonical" set of downstream tasks to focus on -- in practice, this problem is usually resolved by competing on the benchmark dataset du jour. In this paper, we present an alternative lens: one of parameter identifiability. More precisely, we consider data coming from a parametric probabilistic model, and train a self-supervised learning predictor with a suitably chosen parametric form. Then, we ask whether we can read off the ground truth parameters of the probabilistic model from the optimal predictor. We focus on the widely used self-supervised learning method of predicting masked tokens, which is popular for both natural languages and visual data. While incarnations of this approach have already been successfully used for simpler probabilistic models (e.g. learning fully-observed undirected graphical models), we focus instead on latent-variable models capturing sequential structures -- namely Hidden Markov Models with both discrete and conditionally Gaussian observations. We show that there is a rich landscape of possibilities, out of which some prediction tasks yield identifiability, while others do not. Our results, borne of a theoretical grounding of self-supervised learning, could thus potentially beneficially inform practice. Moreover, we uncover close connections with uniqueness of tensor rank decompositions -- a widely used tool in studying identifiability through the lens of the method of moments.

==> code/check_3from1_eg1.py <==
import numpy as np
from scipy.stats import ortho_group
from scipy import linalg

import pdb

if 0:
  k = 3
  a = 0.8
  T = np.array([[a, 1-a, 0], [1-a, 0, a], [0, a, 1-a]])
  R = ortho_group.rvs(k)
  M = ortho_group.rvs(k)
  print("R:\n", R)
  print('\n\n')
  print('M:\n', M)
  print('\n\n')
  
  T_tilde_2 = (M.T.dot(R.dot(M))).dot(T.dot(T))
  T_tilde = linalg.sqrtm(T_tilde_2)
  print('T_tilde:')
  print(T_tilde)
  print('\n\n')
  print('T_tilde real:')
  print(T_tilde.real)


# Going back to our symmetric example

a1 = [1,0, 1/2**0.5]
a2 = [-1/2, np.sqrt(3)/2, 1/2**0.5]
a3 = [-1/2, -np.sqrt(3)/2, 1/2**0.5]
M = np.array([a1, a2, a3]).T

# transition matrix
tau = 0.8
T = np.array([[tau, 0, 1-tau], [0, 1-tau, tau], [1-tau, tau, 0]])
# V = np.array([(1-tau)*a1 + tau*a2,
#               (1-tau)*a2 + tau*a3,
#               (1-tau)*a3 + tau*a1])

# rotation
theta = np.pi / 20
R = np.array([[np.cos(theta), -np.sin(theta), 0],
              [np.sin(theta), np.cos(theta), 0 ],
              [0,0,1]])
print("R:\n", R)

# theta_half = theta / 2
# R_half = np.array([[np.cos(theta_half), -np.sin(theta_half), 0],
#               [np.sin(theta_half), np.cos(theta_half), 0 ],
#               [0,0,1]])
# print('\n\n R_half:\n', R_half)
# print("\n\n R_half_2:\n", R_half.dot(R_half))

tmp = np.linalg.inv(R.dot(M)).dot(M)
T_tilde = tmp.dot(T)
print("T_tilde:\n", T_tilde)
T_tilde2 = T.dot(tmp)
print("\n\n T_tilde2:\n", T_tilde2)

# pdb.set_trace()

exit(0)

M_tilde = R.dot(M)
if 0:
  print("\n\n M.dot(R):\n", M.dot(R))
  print("\n\n R.dot(M):\n", R.dot(M))
K = np.linalg.pinv(M_tilde).dot(M)
T_tilde_2 = K.dot(T.dot(T))
T_tilde = linalg.sqrtm(T_tilde_2).real
print('\n\n T_tilde', T_tilde)

M_tilde_half = R_half.dot(M)
K_half = np.linalg.pinv(M_tilde_half).dot(M)
T_tilde_half = K_half.dot(T)
print("\n\n T_tilde_half", T_tilde_half)
print('\n\n T_tilde_half_2:\n', T_tilde_half.dot(T_tilde_half))

if 1:
  print('\n\n M_tilde T_tilde_2:\n', M_tilde.dot(T_tilde.dot(T_tilde)))
  print('\n\n MT_2:\n', M.dot(T.dot(T)))
  print('\n\n M_tilde T_tilde_half_2:\n', M_tilde.dot(T_tilde_half.dot(T_tilde_half)))

print('\n\n T', T)
print("\n\n M:\n", M)
print("\n\n R:\n", R)
if 0:
  print('col sum:', T_tilde.sum(0))
  print('col sum of K:', K.sum(0))
  print()
  print("det(T):", np.linalg.det(T))
  print("det(T_tilde):", np.linalg.det(T_tilde))
print()
print("mu norm:", np.linalg.norm(M, axis=0))
print("mu diff:", np.linalg.norm(M - M_tilde, axis=0))


# find R s.t. the product commute

Rhat = M.dot(T.dot(np.linalg.inv(M.dot(T_tilde))))
print("\n\nRhat:\n", Rhat)
print('\n\nRhat^2:\n', Rhat.dot(Rhat))
print('\n\n R:\n', R)

part1 = np.linalg.inv(M).dot(Rhat.dot(M))
print("\n\n p1 * T:\n", part1.dot(T))
print("\n\n T * p1:\n", T.dot(part1))

# sanity check the final product
T_tilde = part1.dot(T)
print('\n\n T_tilde:\n', T_tilde)
learned = R.dot(M.dot(T_tilde.dot(T_tilde)))
GT = M.dot(T.dot(T))
print("\n\n learned:\n", learned)
print("\n\n GT:\n", GT)


==> code/check_3from1_eg2.py <==
import numpy as np
from scipy.stats import ortho_group
from scipy import linalg


DECIMALS = 8

a1 = [1,0, 1/2**0.5]
a2 = [-1/2, np.sqrt(3)/2, 1/2**0.5]
a3 = [-1/2, -np.sqrt(3)/2, 1/2**0.5]
M = np.array([a1, a2, a3]).T

# transition matrix
tau = 0.2
T = np.array([[1-tau, tau, 0], [0, 1-tau, tau], [tau, 0, 1-tau]]).T
T = np.array([[tau, 1-tau, 0], [1-tau, 0, tau], [0, tau, 1-tau]])

# rotation
theta = np.pi / 10
R = np.array([[np.cos(theta), -np.sin(theta), 0],
              [np.sin(theta), np.cos(theta), 0 ],
              [0,0,1]])

theta_half = 1
R_half = np.array([[np.cos(theta_half), -np.sin(theta_half), 0],
              [np.sin(theta_half), np.cos(theta_half), 0 ],
              [0,0,1]])

# print("R:\n", R)
print('\n\n R_half:\n', R_half)
# print("\n\n R_half_2:\n", R_half.dot(R_half))


tmp1 = np.linalg.inv(R_half.dot(M)).dot(M)
if 0:
  print('\n\n cm1:\n', T.dot(tmp1).round(decimals=DECIMALS))
  print('\n\n cm2:\n', tmp1.dot(T).round(decimals=DECIMALS))
# print('\n\n tmp:\n', tmp.round(decimals=DECIMALS))

M_tilde = R.dot(M)
if 0:
  print("\n\n M.dot(R):\n", M.dot(R).round(decimals=DECIMALS))
  print("\n\n R.dot(M):\n", R.dot(M).round(decimals=DECIMALS))
K = np.linalg.pinv(M_tilde).dot(M)
T_tilde_2 = K.dot(T.dot(T))
T_tilde = linalg.sqrtm(T_tilde_2).real
print('\n\n T_tilde', T_tilde.round(decimals=DECIMALS))

M_tilde_half = R_half.dot(M)
K_half = np.linalg.pinv(M_tilde_half).dot(M)
T_tilde_half = K_half.dot(T)
print("\n\n T_tilde_half", T_tilde_half.round(decimals=DECIMALS))
print('\n\n T_tilde_half_2:\n', T_tilde_half.dot(T_tilde_half).round(decimals=DECIMALS))

if 1:
  print('\n\n M_tilde T_tilde_2:\n', M_tilde.dot(T_tilde.dot(T_tilde)).round(decimals=DECIMALS))
  print('\n\n MT_2:\n', M.dot(T.dot(T)).round(decimals=DECIMALS))
  print('\n\n M_tilde T_tilde_2^top:\n', M_tilde.dot((T_tilde.dot(T_tilde)).T).round(decimals=DECIMALS))
  print('\n\n MT_2^top:\n', M.dot((T.dot(T)).T).round(decimals=DECIMALS))
  # print('\n\n M_tilde T_tilde_half_2:\n', M_tilde.dot(T_tilde_half.dot(T_tilde_half)).round(decimals=DECIMALS))

print('\n\n T', T.round(decimals=DECIMALS))
print("\n\n M:\n", M.round(decimals=DECIMALS))
print("\n\n R:\n", R.round(decimals=DECIMALS))
if 0:
  print('col sum:', T_tilde.sum(0).round(decimals=DECIMALS))
  print('col sum of K:', K.sum(0).round(decimals=DECIMALS))
  print()
  print("det(T):", np.linalg.det(T))
  print("det(T_tilde):", np.linalg.det(T_tilde))
print()
print("mu norm:", np.linalg.norm(M, axis=0))
print("mu diff:", np.linalg.norm(M - M_tilde, axis=0))




==> code/find_sqrt.py <==
import numpy as np
from scipy.linalg import sqrtm

# local imports
from utils import *

import pdb

T = get_doubly_stochastic()
T = np.array([[0.7, 0.2, 0.1], [0.2, 0.5, 0.3], [0.1, 0.3, 0.6]])
print('T:\n', T)
print('\n det(T):', np.linalg.det(T))
print(f'col sum: {T.sum(0)} / row sum: {T.sum(1)}')

prod = T.dot(T)
evals, evecs = np.linalg.eig(prod)
print('evals:', evals)
print('evecs:\n', evecs)
pdb.set_trace()

sqrt = sqrtm(prod).round(decimals=8)
print('\n sqrt:\n', sqrt)

print(f'\n col sum: {sqrt.sum(0)} / row sum: {T.sum(1)}')
print('\n det(sqrt):', np.linalg.det(sqrt))



==> code/gmm_nonid_2_13.py <==
import numpy as np
from utils import *

import pdb

d, k = 3, 3

theta = np.pi / 20
R = get_2d_rot(theta)
R = get_sigma1_rot(theta)

flag = 1
cnt = 0
while flag and cnt < 100:
  # M = get_orthogonal(d=d, special=1)
  M = get_stochastic(d=d, k=k)
  T = get_symmetric_stochastic(k=k)
  # Phi = np.zeros([k, k*k])
  # for i in range(k):
  #   for j in range(k):
  #     idx = i*k + j
  #     Phi[:, idx] = get_posterior_13_gmm_special(T, i, j)
  Phi = np.zeros([k, k])
  for i in range(k):
    Phi[:, i] = get_posterior_13_gmm_special(T, i, i)
  
  tM = R.dot(M)
  # tT = (np.linalg.inv(tM).dot(M)).dot(T)
  
  tPhi = np.linalg.inv(tM).dot(M.dot(Phi))
  if tPhi.min() > 0 and tPhi.max() < 1:
    flag = 0
    print("Found tPhi")
  cnt += 1 

tT = np.zeros([k, k])
for i in range(k):
  tt_i = (tPhi[:, i])**0.5
  tt_i /= tt_i.sum()
  tT[:, i] = tt_i
pdb.set_trace()



==> code/gmm_nonid_3_12.py <==
import numpy as np
from utils import *

import pdb

d, k = 3, 3

theta = np.pi / 20
R = get_2d_rot(theta)
R = get_sigma1_rot(theta)

flag = 1
cnt = 0
while flag and cnt < 100:
  M = get_orthogonal(d=d, special=1)
  # M = get_stochastic(d=d, k=k)
  T = get_symmetric_stochastic(k=k)
 
  tM = M.dot(R)
  tT = R.T.dot(T)
  if tT.min() > 0 and tT.max() < 1:
    flag = 0
    print("Found tT")
  
  cnt += 1 

# sanity check
print("MT - tM tT:", np.linalg.norm(M.dot(T) - tM.dot(tT)))

n_trials = 10
for _ in range(n_trials):
  x1 = np.random.randn(d)
  x2 = np.random.randn(d)
  phi = get_posterior_12_gmm(M, T, x1, x2)
  tphi = get_posterior_12_gmm(tM, tT, x1, x2)
  # diff = M.dot(phi) - tM.dot(tphi)
  diff = phi - tphi
  print("diff:", np.linalg.norm(diff))

pdb.set_trace()



==> code/gmm_singlePred.py <==
import numpy as np
from scipy.stats import ortho_group
from scipy.linalg import sqrtm
import pdb

DECIMALS = 8

# orthognal means
s = np.sqrt(2/3)
M = s * np.array([[1, -1/2, -1/2],
              [0, -np.sqrt(3)/2, np.sqrt(3)/2], 
              [1/np.sqrt(2), 1/np.sqrt(2), 1/np.sqrt(2)]])
rand_rot = ortho_group.rvs(3)
M = rand_rot.dot(M)
print('M.dot(M.T):\n', M.dot(M.T))

# transition matrix
a = 2/3
T = np.array([[a, (1-a)/2, (1-a)/2],
              [(1-a)/2, a, (1-a)/2],
              [(1-a)/2, (1-a)/2, a]])

tT = np.array([[0, 0.5, 0.5],
               [0.5, 0.5, 0],
               [0.5, 0, 0.5]])

pdb.set_trace()
T_sqrt = sqrtm(T)
tT_sqrt = sqrtm(tT)


tM = M.dot(T.dot(np.linalg.inv(tT)))

print('\n M:\n', M.round(decimals=DECIMALS))
print("\n tM:\n", tM.round(decimals=DECIMALS))
print('\n M norms:', np.linalg.norm(M, axis=0))
print('\n tM norms:', np.linalg.norm(tM, axis=0))
print("\n tM.dot(tM.T):\n", tM.dot(tM.T).round(decimals=DECIMALS))

R = M.dot(T.dot(np.linalg.inv(M.dot(tT))))
print("\n R:\n", R.round(decimals=DECIMALS))
print("\n det(R):", np.linalg.det(R).round(decimals=DECIMALS))
print("\n det(R.T):", np.linalg.det(R.T).round(decimals=DECIMALS))
K = np.linalg.inv(R.dot(M)).dot(M)
print("\n KT:\n", K.dot(T).round(decimals=DECIMALS))
print("\n TK:\n", T.dot(K).round(decimals=DECIMALS))

exit(0)

print("\n MT")
print(M.dot(T))

print("\n tM tT")
print(tM.dot(tT))

print("\n M * tM^{-1}")
print(M.dot(np.linalg.inv(tM)))
print("\n tM * M^{-1}")
print(tM.dot(np.linalg.inv(M)))

print("\n M^{-1} * tM")
print(np.linalg.inv(M).dot(tM))
print("\n tM^{-1} * M")
print(np.linalg.inv(tM).dot(M))

norms = np.linalg.norm(M, axis=0)
diffs = np.linalg.norm(M - tM, axis=0)
print("mu norm:", norms)
print("mu diff:", diffs)
print("mu diff/norm:", diffs / norms)

exit(0)

# M = R.dot(M)
# transition matrix
a = 0.7
T = np.array([[a, (1-a)/2, (1-a)/2],
              [(1-a)/2, a, (1-a)/2],
              [(1-a)/2, (1-a)/2, a]])
# rotation
theta = np.pi/20
R = np.array([[np.cos(theta), -np.sin(theta), 0, 0],
              [np.sin(theta), np.cos(theta), 0,0 ],
              [0,0,1, 0], [0,0,0,1]])

M_tilde = R.dot(M)
K = np.linalg.pinv(M_tilde).dot(M)
T_tilde = K.dot(T)
print('T_tilde', T_tilde)
print()
print('col sum:', T_tilde.sum(0))
print('col sum of K:', K.sum(0))
print()
print("det(T):", np.linalg.det(T))
print("det(T_tilde):", np.linalg.det(T_tilde))
print()
norms = np.linalg.norm(M, axis=0)
diffs = np.linalg.norm(M - M_tilde, axis=0)
print("mu norm:", norms)
print("mu diff:", diffs)
print("mu diff/norm:", diffs / norms)
print("mu diff/dist:", 4 * np.sqrt(8) * diffs / norms)

print("M:", M)


==> code/hmm_21_12.py <==
import numpy as np
import pickle

from utils import *


eps = 0.05
d = k = 3

# let tO be a perturbed version of O
flag = 1
while flag:
  O = get_doubly_stochastic(d=d, k=k)
  if O.min() > 2*eps and O.max() < 1-2*eps and np.linalg.det(O) > 0.2:
    flag = 0
tO = O.copy()
tO[1,0] += eps
tO[0,1] += eps
tO[2,0] -= eps
tO[0,2] -= eps
tO[1,2] -= eps
tO[2,1] -= eps
tO[2,2] += 2*eps

print("O:\n", O)
print("\n det(O):", np.linalg.det(O))
print("\n O sum(0):", O.sum(0))
print("\n O sum(1):", O.sum(1))

print("\n tO: \n", tO)
print("\n det(tO):", np.linalg.det(tO))
print("\n tO sum(0):", tO.sum(0))
print("\n tO sum(1):", tO.sum(1))

oo = np.linalg.inv(tO).dot(O)
print('\n oo:\n', oo)
print("\n oo sum(0):", oo.sum(0))
print("\n oo sum(1):", oo.sum(1))

# get a symmetric T
T = get_symmetric_stochastic(k=k)
tT = oo.dot(T.dot(oo.T))
print('\n T:\n', T)
print('\n det(T):', np.linalg.det(T))
print('\n tT:\n', tT)
print('\n det(tT):', np.linalg.det(tT))

prod1 = O.dot(T.dot(O.T))
prod2 = tO.dot(tT.dot(tO.T))
print("\n O T O^top:\n", prod1)
print("\n tilde O T O^top:\n", prod2)
print("\n diff:", np.linalg.norm(prod1 - prod2))

prod1 = O.dot(T.dot(T.dot(O.T)))
prod2 = tO.dot(tT.dot(tT.dot(tO.T)))
print("\n O T^2 O^top:\n", prod1)
print("\n tilde O T^2 O^top:\n", prod2)
print("\n diff:", np.linalg.norm(prod1 - prod2))

ret = {'O':O, 'tO':tO, 'T':T, 'tT':tT}
fname = 'out_hmm_21_12.pkl'
with open(fname, 'wb') as handle:
  pickle.dump(ret, handle)



==> code/hmm_21_31.py <==
import numpy as np
from utils import *
import pdb


def check_ortho_sum1():
  B = np.array([[1/np.sqrt(2), 1/np.sqrt(6), 1/np.sqrt(3)],
                [-1/np.sqrt(2), 1/np.sqrt(6), 1/np.sqrt(3)],
                [0, -2/np.sqrt(6), 1/np.sqrt(3)]])
  
  theta = -0.1
  R = get_2d_rot(theta)
  intermediate = R.dot(B.T)
  print("intermediate:\n", intermediate)
  print("\n intermediate sum(0):", intermediate.sum(0))
  
  O = get_doubly_stochastic(k=3, d=4)
  rotation = B.dot(R.dot(B.T))
  rotation = B.dot(R.T.dot(B.T))
  tO = O.dot(rotation)
  print("\n tO:\n", tO)
  print("\n tO.sum(0):", tO.sum(0))
  print("\n tO O^top:\n", tO.dot(tO.T))

  T = get_symmetric_stochastic(k=3)
  # tT = R * T * (R^top)
  tT = rotation.T.dot(T.dot(rotation))

  p21 = O.dot(T.dot(O.T))
  tp21 = tO.dot(tT.dot(tO.T))
  print("diff 21:", np.linalg.norm(p21 - tp21))
  p31 = O.dot(T.dot(T.dot(O.T)))
  tp31 = tO.dot(tT.dot(tT.dot(tO.T)))
  print("diff 31:", np.linalg.norm(p31 - tp31))

  pdb.set_trace()

  
def find_counterEg():
  O = get_doubly_stochastic(min_det=0.05, d=4, k=3)
  theta = 0.1
  R = get_2d_rot(theta)
  T = O[:3].copy()
  T /= T.sum(0)
  tO = O.dot(R)
  tT = R.T.dot(T.dot(R))

  p21 = O.dot(T.dot(O.T))
  tp21 = tO.dot(tT.dot(tO.T))
  print("diff 21:", np.linalg.norm(p21 - tp21))
  p31 = O.dot(T.dot(T.dot(O.T)))
  tp31 = tO.dot(tT.dot(tT.dot(tO.T)))
  print("diff 31:", np.linalg.norm(p31 - tp31))

  pdb.set_trace()

if __name__ == "__main__":
  # find_counterEg()
  check_ortho_sum1()


==> code/hmm_nonid_13_2.py <==
import numpy as np
from utils import *

import pdb


def attemp1():
  d, k = 5, 4
  """
  Step 1: find O, tO s.t. phi = tphi
  """
  O = get_stochastic(d=d, k=k)
  pdb.set_trace()
  b = 0.6
  # adjust O s.t. the first (d-1) rows of O sum up to b
  O[:k-1] /= (O[:d-1].sum(0))
  O[:k-1] *= b
  O[k-1] = 1-b
  if k < d:
    k_sum = 0.7 # sum of the first k rows
    O[:k] /= O[:k].sum(0)
    O[:k] *= k_sum
    O[k:] /= O[k:].sum(0)
    O[k:] *= 1-k_sum
  pdb.set_trace()
  
  # prepare the diagonal matrix S, s.t. tO = SO 
  alpha = (1 - np.sqrt(1-4*b*(1-b)) ) / (2*b)
  diag = np.ones([d]) * alpha
  diag[-1] = 1/alpha
  S = np.diag(diag)
  tO = S.dot(O)
  
  _, ss, _ = np.linalg.svd(O)
  _, tss, _ = np.linalg.svd(tO)
  
  # compare phi
  for i in range(d):
    phi = get_posterior_hmm(O, i)
    tphi = get_posterior_hmm(O, i)
    diff = np.linalg.norm(phi - tphi)
    print(f"#{i}: diff={diff}")
  
  """
  Step 2: find symmetric T, tT, s.t. OT = tO tT
  """
  T = get_symmetric_stochastic(k=k)
  tT = np.linalg.pinv(tO).dot(O.dot(T))
  
  pdb.set_trace()

def attempt2():
  k = 3
  d = 2*k
  O = get_stochastic(k=k)
  O = 0.5 * np.concatenate([O, O], axis=0)
  alpha = 0 # TODO
  S = 


==> code/hmm_nonid_2_13.py <==
import numpy as np
from utils import *
import pdb


B = np.array([[1/np.sqrt(2), 1/np.sqrt(6), 1/np.sqrt(3)],
              [-1/np.sqrt(2), 1/np.sqrt(6), 1/np.sqrt(3)],
              [0, -2/np.sqrt(6), 1/np.sqrt(3)]])

def check_ortho_sum1():
  k, d = 3, 3
 
  get_D = lambda alpha, beta: np.array([[alpha, 0, beta], [-0.5*alpha, np.sqrt(3)/2*alpha, beta], [-0.5*alpha, -np.sqrt(3)/2*alpha, beta]])
  alpha = 0.2
  beta = np.sqrt(1 - alpha**2)
  D = get_D(alpha, beta)
  
  if 0:
    for i in range(2, 100):
      theta = 2*np.pi / i
      rotation = get_2d_rot(theta)
      O = D.dot(rotation.dot(B.T))
      if O.max()<1 and O.min()>0:
        print(i)
        print(O)
        pdb.set_trace()
  theta = np.pi
  rotation_O = get_2d_rot(theta)
  O = D.dot(rotation_O.dot(B.T))
  O /= O.sum(0)
  T = get_symmetric_stochastic(k=k)

  R = get_2d_rot(np.pi/20)
  rotation = B.dot(R.dot(B.T))
  tO = O.dot(rotation)
  tT = rotation.T.dot(T.dot(rotation))

  pdb.set_trace()

  i, j = 1,2
  pred_diff = lambda i, j: np.linalg.norm(get_prediction_2_13_hmm(O, T, i, j) - get_prediction_2_13_hmm(tO, tT, i, j))
  gt_pred = get_prediction_2_13_hmm(O, T, i, j)
  learned_pred = get_prediction_2_13_hmm(tO, tT, i, j)
  print('gt_pred:', gt_pred)
  print('learned_pred:', learned_pred)
  
def pred_2_13():
  k, d = 3, 3

  flag = 1
  cnt = 0
  while flag and cnt < 100:
  
    # find O, tO
    flag_O = 1
    cnt_O = 0
    while flag_O and cnt_O < 100:
      O = get_doubly_stochastic(k=k, d=d)
      theta = np.pi / 20
      R = get_2d_rot(theta)
      rotation = B.dot(R.T.dot(B.T))
      # v = np.random.uniform(0, 1, [k,1])
      # v /= np.linalg.norm(v)
      # R = np.eye(k) - 2 * v.dot(v.T)
      tO = O.dot(rotation)
      
      # another choice: both symmetric
      O = get_symmetric_stochastic(k=k)
      tO = get_symmetric_stochastic(k=k)
      rotation = np.linalg.inv(O).dot(tO)

      if tO.max()<1 and tO.min() > 0:
        print("Found tO")
        flag_O = 0
      cnt_O += 1

    T = get_symmetric_stochastic(k=k)

    # find tPhi
    Phi = np.zeros([k, k])
    idx = 0
    for i in range(k):
      phi = get_posterior_13_hmm(O, T, i, i)
      Phi[i] = phi
    if 0:
      Phi = np.zeros([int(k*(k+1)/2), 3])
      idx = 0
      for i in range(k):
        for j in range(i, k):
          phi = get_posterior_13_hmm(O, T, i, j)
          Phi[idx] = phi
          idx += 1
    Phi = Phi.T
    tPhi = rotation.T.dot(Phi)
    uM = tPhi**0.5
    M = uM / uM.sum(0)
    tT = np.linalg.inv(O.dot(rotation)).dot(M)
    if tT.max() < 1 and tT.min() > 0:
      pdb.set_trace()
      print('Found tT')
      if np.linalg.norm(tT - tT.T) < 1e-8:
        print("Found symmetric tT")

    cnt += 1

if __name__ == "__main__":
  # check_ortho_sum1()
  pred_2_13()


==> code/transPower_t1_1t.py <==
import numpy as np
from scipy.stats import ortho_group
from utils import *

import pdb

a = 0.5
T = np.array([[a, 0, 1-a], [1-a, a, 0], [0, 1-a, a]])

M1 = ortho_group.rvs(3)
M2 = np.array([[1, -0.5, -0.5],
              [0, -np.sqrt(3)/2, np.sqrt(3)/2],
              [1/np.sqrt(2), 1/np.sqrt(2), 1/np.sqrt(2)]])
M3 = np.eye(3)

M = M2
for i in range(1, 100, 1):
  theta = 2*np.pi / i
  R = np.array([
         [np.cos(theta), -np.sin(theta), 0],
         [np.sin(theta), np.cos(theta), 0],
         [0, 0, 1]])
  
  tmp = np.linalg.inv(R.dot(M)).dot(M)
  # pdb.set_trace()
  tT1 = tmp.dot(T)
  tT2 = T.dot(tmp)
  # print("tT1:\n", tT1)
  # print('\n tT2: \n', tT2)
  diff = np.linalg.norm(T - tT1)
  prod_diff = np.linalg.norm(tT1 - tT2)
  power_diff = np.linalg.norm(np.linalg.matrix_power(tT1, i) - np.linalg.matrix_power(T, i))
  print(f"theta=pi/{i}: tTmax:{tT1.max()} / tTmin:{tT1.min()} \n diff = {diff} / prod diff = {prod_diff} / power diff = {power_diff}\n")





==> code/utils.py <==
import numpy as np
from scipy.stats import ortho_group, special_ortho_group
from scipy.linalg import sqrtm
import pdb

DELTA = 1e-20
EPS = 0.05

# a basis for R^3: two axes are in the x+y+z=1 plane, the 3rd normal to it.
BASIS = np.array([[1/np.sqrt(2), 1/np.sqrt(6), 1/np.sqrt(3)],
              [-1/np.sqrt(2), 1/np.sqrt(6), 1/np.sqrt(3)],
              [0, -2/np.sqrt(6), 1/np.sqrt(3)]])

def get_orthogonal(d, special=1):
  if special:
    return special_ortho_group.rvs(d)
  return ortho_group.rvs(d)

def get_2d_rot(theta):
  R = np.array([[np.cos(theta), -np.sin(theta), 0],
                [np.sin(theta), np.cos(theta), 0],
                [0, 0, 1]])
  return R

def get_sigma1_rot(theta):
  R = get_2d_rot(theta)
  rotation = BASIS.dot(R.dot(BASIS.T))
  return rotation

def get_stochastic(k=3, d=0):
  if not d: d = k
  T = np.random.uniform(0,1, size=(d,k))
  T = T / T.sum(0)
  return T


def get_symmetric_stochastic(k=3, timeout=100):
  T = np.random.uniform(0,1, size=(k,k))

  cnt = 0
  while cnt < timeout:
    for i in range(k):
      T[i:, i] = (1 - T[:i, i].sum()) * T[i:, i] / T[i:, i].sum()
      T[i, i+1:] = T[i+1:, i]
    if T.min() < EPS or T.max() > 1 - EPS:
      cnt += 1
    else:
      break
  return T


def get_doubly_stochastic(k=3, d=0, timeout=100, min_det=0, det_tries=100):
  if not d: d = k
  row_sum = k/d

  n_det_try = 0
  if min_det == 0:
    det_tries = 1
  while n_det_try < det_tries:
    cnt = 0
    T = np.random.uniform(0,1, size=(d,k))
    while cnt < timeout:
      T = T / T.sum(0)
      T = (row_sum * T.T / T.T.sum(0)).T
      diff = np.linalg.norm(T.sum(0) - 1)
      if diff < DELTA:
        break
      cnt += 1

    if min_det > 0:
      _, ss, _ = np.linalg.svd(T)
      det = ss.prod()
      if abs(det) > min_det:
        break
    n_det_try += 1
  print('doubly stochastic cnt:', cnt)
  print('diff:', diff)
  return T


def get_emission_matrix(d=3, k=3):
  O = np.random.uniform(0,1, size=(d,k))
  O = O / O.sum(0)
  return O

def get_prediction_2_13_hmm(O, T, i, j):
  phi = get_posterior_13_hmm(O, T, i, j)
  pred = O.dot(phi)
  return pred

def get_posterior_13_hmm(O, T, i, j):
  d, k = O.shape
  phi = np.zeros(k)
  prod1 = O.dot(T.T)
  prod2 = O.dot(T)
  for h in range(k):
    phi[h] = prod1[i,h] * prod2[j, h]
  phi /= phi.sum()
  return phi

def get_all_posterior_13_hmm(O, T):
  d = O.shape[0]
  Phi = []
  for i in range(d):
    for j in range(d):
      Phi += get_posterior_13_hmm(O, T, i, j),
  # Phi: k * d^2
  Phi = np.array(Phi).T
  return Phi

def get_posterior_hmm(O, i):
  phi = O[i] / (O[i]).sum()
  return phi

def get_posterior_gmm(M, x):
  d, k = M.shape
  diff = ((x - M.T)**2).sum(1)
  phi = np.exp(-0.5 * diff)
  phi /= phi.sum()
  return phi

def get_posterior_13_gmm_special(T, i, j):
  phi = (T.T)[:, i] * T[:, j]
  return phi / phi.sum()

def get_posterior_12_gmm(M, T, x1, x2):
  phi1 = get_posterior_gmm(M, x1)
  phi2 = get_posterior_gmm(M, x2)
  phi = T.T.dot(phi1) * phi2
  phi_2 = (T.T.dot(phi1)) * phi2
  phi /= phi.sum()
  return phi



